Programmatic Representation Learning with Language Models

Classical models for supervised machine learning, such as decision trees, are efficient and interpretable predictors, but their quality is highly dependent on the particular choice of input features. Although neural networks can learn useful representations directly from raw data (e.g., images or text), this comes at the expense of interpretability and the need for specialized hardware to run them efficiently. In this paper, we explore a hypothesis class we call Learned Programmatic Representations (LeaPR) models, which stack arbitrary features represented as code (functions from data points to scalars) and decision tree predictors. We synthesize feature functions using Large Language Models (LLMs), which have rich prior knowledge in a wide range of domains and a remarkable ability to write code using existing domain-specific libraries. We propose two algorithms to learn LeaPR models from supervised data. First, we design an adaptation of FunSearch to learn features rather than directly generate predictors. Then, we develop a novel variant of the classical ID3 algorithm for decision tree learning, where new features are generated on demand when splitting leaf nodes. In experiments from chess position evaluation to image and text classification, our methods learn high-quality, neural network-free predictors often competitive with neural networks. Our work suggests a flexible paradigm for learning interpretable representations end-to-end where features and predictions can be readily inspected and understood.

==> prompts_and_examples/prompt__did3__text_classification.m <==
You are an expert text analysis programmer creating feature functions to help a machine learning model perform text classification.

This is a classification task with the following classes: 0: human-written text, 1: AI-generated text.

Your task is to write a feature function that helps discriminate between the text samples given below.
A feature function is a Python function that takes a text string and computes a feature out of the text. It should return a float, but note that a feature could also be effectively boolean-valued (0.0 or 1.0), or integer-valued, even if its type is float.

You have access to the following API from text processing libraries:


# Text Processing API Documentation

The features receive text as a string, so you can use any string methods and text processing functions.

## String Methods
- text.lower(), text.upper(): Case conversion
- text.strip(): Remove whitespace
- text.split(delimiter): Split into list
- text.count(substring): Count occurrences
- text.startswith(prefix), text.endswith(suffix): Check prefixes/suffixes
- text.find(substring): Find position of substring
- text.replace(old, new): Replace text

## Text Analysis
- len(text): Length of text
- text.isdigit(), text.isalpha(), text.isalnum(): Character type checks
- sum(1 for c in text if c.isupper()): Count uppercase letters
- text.split(): Split on whitespace to get words

## Regular Expressions (re module)
- re.findall(pattern, text): Find all matches
- re.search(pattern, text): Find first match
- re.sub(pattern, replacement, text): Replace patterns
- len(re.findall(r'\w+', text)): Count words
- len(re.findall(r'[.!?]', text)): Count sentences

## Useful Patterns
- Word count: len(text.split())
- Sentence count: text.count('.') + text.count('!') + text.count('?')
- Average word length: sum(len(word) for word in text.split()) / len(text.split())
- Punctuation density: sum(1 for c in text if not c.isalnum() and not c.isspace()) / len(text)

## Example Feature Function
def feature(text: str) -> float:
    "Average word length in the text"
    words = text.split()
    if not words:
        return 0.0
    return sum(len(word) for word in words) / len(words)


# Task
Generate 10 new text feature functions in Python that:

1. Help us discriminate between different text classes, hopefully with samples before and after the optimal split point having the lowest possible variance between their classifications.
2. Return a float value given a text string.
3. Handle edge cases gracefully - won't crash on unusual texts

Your task is to generate diverse, creative features that are relevant to explain the classifications for the text samples shown above. Focus on features that would help distinguish between samples of different classes. These features will be used in this decision tree that will predict the classification of a given text sample. Think about new features that would help such a predictor in the particular cases above, trying to add information that the already existing features shown above are missing.

# Code Requirements
- Use single quotes for docstrings: "description here"
- No markdown code blocks
- No explanatory text after the function
- Each function should be complete and standalone, and return a float

# Output Format
Generate exactly 10 features in this format:

def feature(text: str) -> float:
    "Simple, clear description of what this feature measures"
    # ... Calculate and return the feature value
    return result

def feature(text: str) -> float:
    "Another feature description"
    # ... Calculate and return the feature value
    return result

The body of the function can be anything, but the first line (function declaration) should be identical to those examples above, and the second line should be a one-line docstring. Don't output explanatory text - just the function definitions as shown above.

# Current decision tree node
You are currently focusing on features that explain the text classifications in the following subtree of a decision tree:

[root]
 -> value > 4.468 for "Average character length of words in the text"  -> value > 0.024 for "Calculates the proportion of text that is in passive voice"  -> value < 26.000 for "Assesses the use of passive voice constructions in the text" 

# Text samples
Here are examples of text samples in this subtree, along with their target classifications:

Sample: 'The Strange Tank 

John awoke with a start. He was submerged in a tank of pink, viscous liquid. He thrashed around in a panic, trying to determine which way was up. He finally surfaced, gasping for ai...', (Target: 1)
Sample: 'The old map crumbled at the edges as Juan carefully unrolled it across the table. His grandfather had given him the map many years ago, telling him it showed the true history of this land. A history m...', (Target: 1)
Sample: 'The call came at midnight, just as I finished cleaning and assembling my sniper rifle. My burner phone buzzed, the one dedicated only to receiving instructions. A robotic female voice spoke: "Contract...', (Target: 1)
Sample: '"Bang Bang Baby" can be labeled a science fiction musical as it incorporates elements of both genres in an exciting plot. After watching the trailer first, I was surprised by the energetic nature of t...', (Target: 0)
Sample: 'The red dust swirled around John as he took his first step onto the rust-colored soil of Mars. After decades of training and a perilous 9 month journey through the inky black void of space, he had fin...', (Target: 1)

Optimize for producing discriminant features that are novel compared to the existing features used to arrive at this subtree. Focus on explaining the differences between the text samples shown above.

